DEFT: A program for operators in EFT

We describe a Python-based computer program, DEFT, for manipulating operators in effective field theories (EFTs). In its current incarnation, DEFT can be applied to 4-dimensional, Poincar\'{e} invariant theories with gauge group $SU(3)\times SU(2) \times U(1)$, such as the Standard Model (SM), but a variety of extensions (e.g. to lower dimensions or to an arbitrary product of unitary gauge groups) are conceptually straightforward. Amongst other features, the program is able to: (i) check whether an input list of Lagrangian operators (of a given dimension in the EFT expansion) is a basis for the space of operators contributing to S-matrix elements, once redundancies (such as Fierz-Pauli identities, integration by parts, and equations of motion) are taken into account; (ii) generate such a basis (where possible) from an input algorithm; (iii) carry out a change of basis. We describe applications to the SM (where we carry out a number of non-trivial cross-checks) and extensions thereof, and outline how the program may be of use in precision tests of the SM and in the ongoing search for new physics at the LHC and elsewhere. The code and instructions can be downloaded from http://web.physics.ucsb.edu/~dwsuth/DEFT/.

==> SMDim6RREF/readInMatRREFKey.py <==
import sys
sys.path.insert(0,'..')

import DEFT
import DEFT.operators

##read key file
with open('matRREFkey','r') as f:
  lines=f.readlines()

##create term objects from repr strings
terms=[DEFT.Term.unrepr(line.split(':')[1].strip(),DEFT.operators.listOfSMFields) for line in lines]

##print out as tex
tex='\n\n'.join([str(i)+' ~ : ~ '+t.texRep() for i,t in enumerate(terms)])
DEFT.operators.makePDFDoc(tex,'listOfSMDim6Monomials')

